Free Discontinuity Regression: With an Application to the Economic Effects of Internet Shutdowns

Sharp, multidimensional changepoints-abrupt shifts in a regression surface whose locations and magnitudes are unknown-arise in settings as varied as gene-expression profiling, financial covariance breaks, climate-regime detection, and urban socioeconomic mapping. Despite their prevalence, there are no current approaches that jointly estimate the location and size of the discontinuity set in a one-shot approach with statistical guarantees. We therefore introduce Free Discontinuity Regression (FDR), a fully nonparametric estimator that simultaneously (i) smooths a regression surface, (ii) segments it into contiguous regions, and (iii) provably recovers the precise locations and sizes of its jumps. By extending a convex relaxation of the Mumford-Shah functional to random spatial sampling and correlated noise, FDR overcomes the fixed-grid and i.i.d. noise assumptions of classical image-segmentation approaches, thus enabling its application to real-world data of any dimension. This yields the first identification and uniform consistency results for multivariate jump surfaces: under mild SBV regularity, the estimated function, its discontinuity set, and all jump sizes converge to their true population counterparts. Hyperparameters are selected automatically from the data using Stein's Unbiased Risk Estimate, and large-scale simulations up to three dimensions validate the theoretical results and demonstrate good finite-sample performance. Applying FDR to an internet shutdown in India reveals a 25-35% reduction in economic activity around the estimated shutdown boundaries-much larger than previous estimates. By unifying smoothing, segmentation, and effect-size recovery in a general statistical setting, FDR turns free-discontinuity ideas into a practical tool with formal guarantees for modern multivariate data.

==> figs/simulations_3D.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "7175744d-3fbc-4f1e-ac8c-dbd3bb5b80e4",
   "metadata": {},
   "outputs": [],
   "source": [
    "from FDD import FDD\n",
    "from FDD.SURE import SURE\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import torch \n",
    "from matplotlib import pyplot as plt\n",
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "import pickle\n",
    "from simulations_3d import *\n",
    "import matplotlib.colors as mcolors\n",
    "\n",
    "\n",
    "def plot3D(X, Y, cmap = \"coolwarm\", alpha=0.5, s=1, eg=\"face\"):\n",
    "    \n",
    "    # Create a new figure and add a 3D subplot to it\n",
    "    fig = plt.figure()\n",
    "    ax = fig.add_subplot(111, projection='3d')\n",
    "\n",
    "    # Scatter plot using the generated data. Color of each point is determined by its Y value\n",
    "    scatter = ax.scatter(X[:, 0], X[:, 1], X[:, 2], c=Y, cmap=cmap, alpha = alpha, s=s, edgecolors=eg)\n",
    "\n",
    "    # Add a colorbar to the plot\n",
    "    #fig.colorbar(scatter)\n",
    "\n",
    "    # Label axes\n",
    "    ax.set_xlabel('X')\n",
    "    ax.set_ylabel('Y')\n",
    "    ax.set_zlabel('Z')\n",
    "\n",
    "    return (fig, ax)\n",
    "\n",
    "\n",
    "def getTrueFunction(jsize, resolution=0.02):\n",
    "    # now sample the function values on the data points\n",
    "    ymin, ymax = 0, 1\n",
    "    x, y, z = np.meshgrid(np.arange(ymin, ymax, resolution), np.arange(ymin, ymax, resolution), np.arange(ymin, ymax, resolution))\n",
    "    grid = np.stack((x, y, z), axis = -1)\n",
    "    grid_f = np.zeros(grid.shape[:3])\n",
    "\n",
    "\n",
    "    # Compute the function values on the grid\n",
    "    for i in range(grid.shape[0]):\n",
    "        for j in range(grid.shape[1]):\n",
    "            for k in range(grid.shape[2]):\n",
    "                grid_f[i, j, k] = ft(grid[i, j, k][0], grid[i, j, k][1], grid[i, j, k][2], jsize)\n",
    "    return grid, grid_f\n",
    "\n",
    "\n",
    "\n",
    "np.random.seed(0)\n",
    "import sys\n",
    "old_stdout = sys.stdout\n",
    "\n",
    "log_file = open(\"message.log\",\"w\")\n",
    "\n",
    "sys.stdout = log_file\n",
    "\n",
    "#-------------\n",
    "# parameters\n",
    "#-------------\n",
    "\n",
    "sigma = 0.01\n",
    "S = 32\n",
    "N = 50000\n",
    "#----\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "fe58a268-2756-42aa-94e1-3d3bc91e795e",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/dvdijcke/miniconda3/envs/fdd_new/lib/python3.9/site-packages/FDD/primaldual_multi_scaled_tune.py:35: UserWarning: To copy construct from a tensor, it is recommended to use sourceTensor.clone().detach() or sourceTensor.clone().detach().requires_grad_(True), rather than torch.tensor(sourceTensor).\n",
      "  tauu = torch.tensor(  1.0 / torch.sqrt(denom) * res, device=dev)  # torch.tensor(  1.0 / 6.0 * res, device=dev) # *res\n",
      "/home/dvdijcke/miniconda3/envs/fdd_new/lib/python3.9/site-packages/FDD/primaldual_multi_scaled_tune.py:36: UserWarning: To copy construct from a tensor, it is recommended to use sourceTensor.clone().detach() or sourceTensor.clone().detach().requires_grad_(True), rather than torch.tensor(sourceTensor).\n",
      "  sigmap = torch.tensor( 1.0 / torch.sqrt(denom)  * res, device=dev) # torch.tensor( (1.0 / (3.0 + l))  * res, device=dev) # *res\n"
     ]
    }
   ],
   "source": [
    "\n",
    "X, Y, U = generate3D(jsize = 0, sigma=sigma, N=N)\n",
    "std = np.std(Y)\n",
    "jsize = 0.5 * std\n",
    "\n",
    "\n",
    "#u, jumps, J_grid, nrj, eps, it = model.run()\n",
    "\n",
    "fn = '3D_SURE.pkl'\n",
    "\n",
    "ffrom = f\"'s3://ipsos-dvd/fdd/data/{fn}'\"\n",
    "fto = f\"'/Users/davidvandijcke/Dropbox (University of Michigan)/rdd/data/out/simulations/{fn}'\"\n",
    "fto = fn\n",
    "#!aws s3 cp $ffrom $fto --profile ipsos\n",
    "\n",
    "with open(fto.replace(\"'\",''), \"rb\") as f:\n",
    "    res = pickle.load(f)\n",
    "\n",
    "best = res.get_best_result(metric = \"score\", mode = \"min\")\n",
    "\n",
    "config = best.metrics['config']\n",
    "lmbda, nu = config['lmbda'], 0.008 # config['nu']\n",
    "\n",
    "lmbda = 10\n",
    "\n",
    "X, Y, U = generate3D(jsize = jsize, sigma=sigma, N=N)\n",
    "\n",
    "N = Y.size\n",
    "resolution = 1/int((N*2/3)**(1/3))\n",
    "model = FDD(Y, X, level = S, lmbda = lmbda, nu = nu, iter = 100000, tol = 5e-6, resolution=resolution,\n",
    "        pick_nu = \"MS\", scaled = True, scripted = False)\n",
    "\n",
    "u, jumps, J_grid, nrj, eps, it = model.run()\n",
    "\n",
    "temp = pd.DataFrame(jumps)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "08a02e76-47c5-4c7d-90bc-3933891e177d",
   "metadata": {},
   "outputs": [],
   "source": [
    "    \n",
    "\n",
    "# plot underlying function\n",
    "# true function\n",
    "grid, grid_f = getTrueFunction(jsize)\n",
    "grid_x = grid.reshape(-1, grid.shape[-1])\n",
    "plot3D(grid_x, grid_f.flatten(), alpha = 0.2, s=0.5, cmap=\"coolwarm_r\")\n",
    "plt.tight_layout()\n",
    "plt.margins(0)\n",
    "plt.axis(\"off\")\n",
    "plt.savefig('simulation_3d_truth.pdf', bbox_inches='tight')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "83713da5-9cdb-4815-a10d-b4b10db384e8",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "# plot underlying function\n",
    "# noisy function\n",
    "\n",
    "X, Y, U = generate3D(jsize = jsize, sigma=sigma, N=N)\n",
    "\n",
    "\n",
    "# Create the figure and axes\n",
    "fig = plt.figure()\n",
    "ax = fig.add_subplot(111, projection='3d')\n",
    "\n",
    "# Create the scatter plot\n",
    "ax.scatter(X[:,0], X[:,1], X[:,2], c=Y, cmap = \"coolwarm_r\", alpha=0.2, s=15)\n",
    "\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.margins(0)\n",
    "plt.axis(\"off\")\n",
    "plt.savefig('simulation_3d_pointcloud.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c4716ded-c838-4800-a14f-ce17c8d54d98",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "# plot estimated function\n",
    "grid_x = model.grid_x.reshape(-1, model.grid_x.shape[-1])\n",
    "plot3D(grid_x, u.flatten(), cmap = \"coolwarm_r\", alpha=0.075, s=25, eg=\"none\")\n",
    "plt.axis(\"off\")\n",
    "plt.tight_layout()\n",
    "plt.savefig('simulation_3d_u.pdf', bbox_inches='tight')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "0f660699-a38f-482b-9fb5-2d91bcdf7864",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot boundary\n",
    "# flatten all but last dimension of grid_x\n",
    "# Define a more subtle color palette with shades of blue\n",
    "colors = [\"#DEDEDE\", \"#000000\"]\n",
    "\n",
    "# Create a colormap from the color list\n",
    "cmap = mcolors.LinearSegmentedColormap.from_list(\"my_colormap\", colors)\n",
    "\n",
    "plot3D(grid_x, J_grid.flatten(), cmap = cmap, alpha=0.05, s=50, eg=\"none\")\n",
    "plt.tight_layout()\n",
    "plt.margins(0)\n",
    "plt.axis(\"off\")\n",
    "plt.savefig('simulation_3d_Jgrid.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "efe159c5-6a37-4343-add3-b716dc1e7eeb",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "fdd_new",
   "language": "python",
   "name": "fdd_new"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.16"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

